CRAP Part II: Clutter Removal with Continuous Acquisitions Under Phase Noise

The mitigation of clutter is an important research branch in Integrated Sensing and Communication (ISAC), one of the emerging technologies of future cellular networks. In this work, we extend our previously introduced method Clutter Removal with Acquisitions Under Phase Noise (CRAP) by means to track clutter over time. This is necessary in scenarios that require high reliability but can change dynamically, like safety applications in factory floors. To that end, exponential smoothing is leveraged to process new measurements and previous clutter information in a unique matrix using the singular value decomposition, allowing adaptation to changing environments in an efficient way.We further propose a singular value threshold based on the Marchenko-Pastur distribution to select the meaningful clutter components. Results from both simulations and measurements show that continuously updating the clutter components with new acquisitions according to our proposed algorithm Smoothed CRAP (SCRAP) enables coping with dynamic clutter environments and facilitates the detection of sensing targets.

==> tools/jcas-hos-plot.py <==
#!/usr/bin/env python3

import sys
from scapy.all import *
from Sensepacket import Sensepacket

import matplotlib.pyplot as plt
import numpy as np


class HOSPlot(object):
    def __init__(self):
        self.timestamp = np.empty(0, dtype=np.int64)
        self.ranges = np.empty(0, dtype=np.int32)
        self.speed = np.empty(0, dtype=np.int32)
        self.chan_metric0 = np.empty(0, dtype=np.int32)
        self.chan_metric1 = np.empty(0, dtype=np.int32)

        plt.rcParams.update({'font.size': 18})

        plt.ion()

        self.fig = plt.figure()
        self.ax1 = self.fig.add_subplot(211)
        self.ax2 = self.fig.add_subplot(212)
#        self.ax3 = self.fig.add_subplot(313)
        self.scatter1, = self.ax1.plot(self.timestamp, self.ranges, '.-', color='blue')
        self.scatter2, = self.ax2.plot(self.timestamp, self.speed, '.-', color='red')
#        self.scatter3, = self.ax3.plot(self.timestamp, self.chan_metric0, '.', color='orange')
#        self.scatter4, = self.ax3.plot(self.timestamp, self.chan_metric1, '.', color='green')
        plt.xlabel("Time [sec]")

        self.ax1.set_title("Target range")
        self.ax2.set_title("Target speed")
#        self.ax3.set_title("Channel Metrics")

        self.ax1.set_ylabel("Range [m]")
        self.ax2.set_ylabel("Speed [m/s]")
#        self.ax3.set_ylabel("")

        self.fig.canvas.manager.set_window_title('JCAS Higher Order Sensing Interface')


    def plot_pcap(self, pcap_file):
        self.fig.tight_layout()
        self.fig.subplots_adjust(hspace=0.4)
        plt.ioff()
        for pkt in PcapReader(pcap_file):
            s = Sensepacket(raw(pkt[Sensepacket]))
            if s[Sensepacket].peak_range_mm < 0 or s[Sensepacket].peak_range_mm > 100000:
                continue
            self.timestamp = np.append(self.timestamp, np.array([s[Sensepacket].time_sec*1e9 + s[Sensepacket].time_usec*1e3]), axis=0)
            self.ranges = np.append(self.ranges, np.array([s[Sensepacket].peak_range_mm])/1000, axis=0)
            self.speed = np.append(self.speed, np.array([s[Sensepacket].peak_speed_mmps])/1000, axis=0)
            self.chan_metric0 = np.append(self.chan_metric0, np.array([s[Sensepacket].chan_metric0]), axis=0)
            self.chan_metric1 = np.append(self.chan_metric1, np.array([s[Sensepacket].chan_metric1]), axis=0)
            #print("%10d.%6d: %d" % (s[Sensepacket].time_sec, s[Sensepacket].time_usec, s[Sensepacket].peak_range_mm))


        self.timestamp = (self.timestamp - self.timestamp[0]) / 1e9
        self.scatter1.set_ydata(self.ranges)
        self.scatter1.set_xdata(self.timestamp)
        self.scatter2.set_ydata(self.speed)
        self.scatter2.set_xdata(self.timestamp)
#        self.scatter3.set_ydata(self.chan_metric0)
#        self.scatter3.set_xdata(self.timestamp)
#        self.scatter4.set_ydata(self.chan_metric1)
#        self.scatter4.set_xdata(self.timestamp)

        self.ax1.relim()
        self.ax1.autoscale()

        self.ax2.relim()
        self.ax2.autoscale()

#        self.ax3.relim()
#        self.ax3.autoscale()

        plt.show()


    def draw(self):
        self.ax1.relim()
        self.ax1.autoscale()
        self.ax1.set_xlim(-self.rt_x_axis_limit, 0.0)
        self.ax1.set_ylim(0.0, self.rt_y1_axis_limit)

        self.ax2.relim()
        self.ax2.autoscale()
        self.ax2.set_xlim(-self.rt_x_axis_limit, 0.0)
        self.ax2.set_ylim(-self.rt_y2_axis_limit, self.rt_y2_axis_limit)

#        self.ax3.relim()
#        self.ax3.autoscale()
#        self.ax3.set_xlim(-self.rt_x_axis_limit, 0.0)
#        self.ax3.set_ylim(0.0, self.rt_y3_axis_limit)

        self.fig.canvas.draw_idle()
        self.fig.canvas.flush_events()


    def update_plot(self, pkt):
        s = Sensepacket(raw(pkt[Sensepacket]))

        self.timestamp_buf = np.append(self.timestamp_buf, np.array([s[Sensepacket].time_sec*1e9 + s[Sensepacket].time_usec*1e3]), axis=0)
        self.ranges_buf = np.append(self.ranges_buf, np.array([s[Sensepacket].peak_range_mm]), axis=0)
        self.speed_buf = np.append(self.speed_buf, np.array([s[Sensepacket].peak_speed_mmps]), axis=0)
        self.chan_metric0_buf = np.append(self.chan_metric0_buf, np.array([s[Sensepacket].chan_metric0]), axis=0)
        self.chan_metric1_buf = np.append(self.chan_metric1_buf, np.array([s[Sensepacket].chan_metric1]), axis=0)

        if (len(self.ranges_buf) < self.rt_buf_size):
            return

        self.timestamp = np.append(self.timestamp, self.timestamp_buf/1e9, axis=0)
        self.ranges = np.append(self.ranges, self.ranges_buf, axis=0)
        self.speed = np.append(self.speed, self.speed_buf, axis=0)
        self.chan_metric0 = np.append(self.chan_metric0, self.chan_metric0_buf, axis=0)
        self.chan_metric1 = np.append(self.chan_metric1, self.chan_metric1_buf, axis=0)

        self.timestamp_buf = np.empty(0, dtype=np.int64)
        self.ranges_buf = np.empty(0, dtype=np.int32)
        self.speed_buf = np.empty(0, dtype=np.int32)
        self.chan_metric0_buf = np.empty(0, dtype=np.int32)
        self.chan_metric1_buf = np.empty(0, dtype=np.int32)

        while (True):
            if (len(self.timestamp) > 0) and ((self.timestamp[-1] - self.timestamp[0]) > self.rt_x_axis_limit):
                self.timestamp = np.delete(self.timestamp, range(0,self.rt_buf_size-1))
                self.ranges = np.delete(self.ranges, range(0,self.rt_buf_size-1))
                self.speed = np.delete(self.speed, range(0,self.rt_buf_size-1))
                self.chan_metric0 = np.delete(self.chan_metric0, range(0,self.rt_buf_size-1))
                self.chan_metric1 = np.delete(self.chan_metric1, range(0,self.rt_buf_size-1))
            else:
                break

        if (len(self.timestamp) < 1):
            return

        self.scatter1.set_ydata(self.ranges)
        self.scatter1.set_xdata(self.timestamp - self.timestamp[0] - self.rt_x_axis_limit)
        self.scatter2.set_ydata(self.speed)
        self.scatter2.set_xdata(self.timestamp - self.timestamp[0] - self.rt_x_axis_limit)
#        self.scatter3.set_ydata(self.chan_metric0)
#        self.scatter3.set_xdata(self.timestamp - self.timestamp[0] - self.rt_x_axis_limit)
#        self.scatter4.set_ydata(self.chan_metric1)
#        self.scatter4.set_xdata(self.timestamp - self.timestamp[0] - self.rt_x_axis_limit)
        self.draw()

    def plot_interface(self, interface):
        self.rt_x_axis_limit = 10
        self.rt_y1_axis_limit = 12000 # range limit
        self.rt_y2_axis_limit = 3000 # speed limit
        self.rt_y3_axis_limit = 500 # chan metrics limit
        self.rt_buf_size = 30
        self.timestamp_buf = np.empty(0, dtype=np.int64)
        self.ranges_buf = np.empty(0, dtype=np.int32)
        self.speed_buf = np.empty(0, dtype=np.int32)
        self.chan_metric0_buf = np.empty(0, dtype=np.int32)
        self.chan_metric1_buf = np.empty(0, dtype=np.int32)
        self.draw()
        sniff(iface=interface, filter="udp and dst port 16010", prn=lambda x: self.update_plot(x))

def usage(scriptname):
    print("Usage:")
    print(scriptname, " [-f hos-capture.pcap]")
    print(scriptname, " [-i interface]")
    exit(1)


if __name__ == "__main__":
    if len(sys.argv) != 3:
        usage(sys.argv[0])

    hp = HOSPlot()

    if sys.argv[1] == "-f":
        hp.plot_pcap(sys.argv[2])
    elif sys.argv[1] == "-i":
        hp.plot_interface(sys.argv[2])
    else:
        usage(sys.argv[0])

    exit(0)




